Exact Potts Model Partition Function for Strips of the Square Lattice

We present exact calculations of the Potts model partition function $Z(G,q,v)$ for arbitrary $q$ and temperature-like variable $v$ on $n$-vertex square-lattice strip graphs $G$ for a variety of transverse widths $L_t$ and for arbitrarily great length $L_\ell$, with free longitudinal boundary conditions and free and periodic transverse boundary conditions. These have the form $Z(G,q,v)=\sum_{j=1}^{N_{Z,G,\lambda}} c_{Z,G,j}(\lambda_{Z,G,j})^{L_\ell}$. We give general formulas for $N_{Z,G,j}$ and its specialization to $v=-1$ for arbitrary $L_t$ for both types of boundary conditions, as well as other general structural results on $Z$. The free energy is calculated exactly for the infinite-length limit of the graphs, and the thermodynamics is discussed. It is shown how the internal energy calculated for the case of cylindrical boundary conditions is connected with critical quantities for the Potts model on the infinite square lattice. Considering the full generalization to arbitrary complex $q$ and $v$, we determine the singular locus ${\cal B}$, arising as the accumulation set of partition function zeros as $L_\ell \to \infty$, in the $q$ plane for fixed $v$ and in the $v$ plane for fixed $q$.

==> transfer_tutte_sq.m <==
(* transfer_tutte_sq.m

   Created: Nov/19/2001

   We give the transfer matrix, the left and right vectors and the
   matrix H for SQUARE-lattice strips of width 2 <= m <= 5 and
   free and cylindrical boundary conditions.

   Variables:

   q => number of Potts states
   v => Exp[beta] - 1

*)

(* Partition function for FREE boundary conditions *)
(* (m,n) are the (width,length) of the strip       *)

ZFF[m_][n_] := Factor[Expand[ WFF[m].MatrixPower[TFF[m],n-1].UFF[m] ]];  

(* Partition function for CYLINDRICAL boundary conditions *)
(* (m,n) are the (width,length) of the strip              *)

ZPF[m_][n_] := Factor[Expand[ WPF[m].MatrixPower[TPF[m],n-1].UPF[m] ]];  

(* -----------------------------------------------
   SQUARE 2F x nF
   ----------------------------------------------- *)

TFF[2] = {{q^2 + 3*q*v + 3*v^2, q + 2*v + q*v + 2*v^2}, {v^3, v^2 + v^3}}; 
 
WFF[2] = {q*(q + v), q*(1 + v)}; 
 
UFF[2] = {1, 0}; 
 
HFF[2] = {{1, 0}, {v, 1 + v}}
 
VFF[2] = {q^2, q}

(* -----------------------------------------------
   SQUARE 3F x nF
   ----------------------------------------------- *)

TFF[3] = {{q^3 + 5*q^2*v + 10*q*v^2 + 8*v^3, 
    2*(q^2 + 4*q*v + q^2*v + 5*v^2 + 4*q*v^2 + 5*v^3), 
    q^2 + 5*q*v + 8*v^2 + q*v^2 + 3*v^3, 
    q + 3*v + 2*q*v + 6*v^2 + q*v^2 + 3*v^3}, 
   {q*v^3 + 2*v^4, q*v^2 + 3*v^3 + q*v^3 + 3*v^4, 2*v^3 + v^4, 
    v^2 + 2*v^3 + v^4}, {v^4, 2*(v^3 + v^4), q*v^2 + 3*v^3 + v^4, 
    v^2 + 2*v^3 + v^4}, {v^5, 2*(v^4 + v^5), 2*v^4 + v^5, v^3 + 2*v^4 + v^5}};
 
WFF[3] = {q*(q + v)^2, 2*q*(1 + v)*(q + v), q*(q + 2*v + v^2), q*(1 + v)^2}; 
 
UFF[3] = {1, 0, 0, 0}; 

HFF[3] = {{1, 0, 0, 0}, {v, 1 + v, 0, 0}, {0, 0, 1, 0}, 
     {v^2, 2*(v + v^2), 2*v + v^2, 1 + 2*v + v^2}}
 
VFF[3] = {q^3, 2*q^2, q^2, q};

(* -----------------------------------------------
   SQUARE 4F x nF
   ----------------------------------------------- *)

TFF[4] = {{q^4 + 7*q^3*v + 21*q^2*v^2 + 32*q*v^3 + 21*v^4, 
    2*(q^3 + 6*q^2*v + q^3*v + 14*q*v^2 + 6*q^2*v^2 + 13*v^3 + 14*q*v^3 + 
       13*v^4), q^3 + 6*q^2*v + q^3*v + 14*q*v^2 + 6*q^2*v^2 + 12*v^3 + 
     14*q*v^3 + 12*v^4, 2*(q^3 + 7*q^2*v + 19*q*v^2 + q^2*v^2 + 19*v^3 + 
       5*q*v^3 + 7*v^4), q^3 + 7*q^2*v + 20*q*v^2 + 24*v^3 + q*v^3 + 4*v^4, 
    2*(q^2 + 5*q*v + 2*q^2*v + 7*v^2 + 10*q*v^2 + q^2*v^2 + 14*v^3 + 
       5*q*v^3 + 7*v^4), 2*(q^2 + 6*q*v + q^2*v + 11*v^2 + 7*q*v^2 + 
       15*v^3 + q*v^3 + 4*v^4), 
    q + 4*v + 3*q*v + 12*v^2 + 3*q*v^2 + 12*v^3 + q*v^3 + 4*v^4, 
    q^2 + 5*q*v + 2*q^2*v + 8*v^2 + 10*q*v^2 + q^2*v^2 + 16*v^3 + 5*q*v^3 + 
     8*v^4, q^2 + 6*q*v + q^2*v + 12*v^2 + 7*q*v^2 + 16*v^3 + q*v^3 + 4*v^4}, 
   {q^2*v^3 + 4*q*v^4 + 5*v^5, 
    q^2*v^2 + 5*q*v^3 + q^2*v^3 + 8*v^4 + 5*q*v^4 + 8*v^5, 
    q*v^3 + 2*v^4 + q*v^4 + 2*v^5, 3*q*v^3 + 7*v^4 + q*v^4 + 3*v^5, 
    q*v^3 + 4*v^4 + v^5, q*v^2 + 3*v^3 + 2*q*v^3 + 6*v^4 + q*v^4 + 3*v^5, 
    q*v^2 + 5*v^3 + q*v^3 + 7*v^4 + 2*v^5, v^2 + 3*v^3 + 3*v^4 + v^5, 
    q*v^2 + 3*v^3 + 2*q*v^3 + 6*v^4 + q*v^4 + 3*v^5, 2*v^3 + 3*v^4 + v^5}, 
   {q^2*v^3 + 4*q*v^4 + 4*v^5, 2*(q*v^3 + 2*v^4 + q*v^4 + 2*v^5), 
    q^2*v^2 + 4*q*v^3 + q^2*v^3 + 4*v^4 + 4*q*v^4 + 4*v^5, 
    2*(2*q*v^3 + 4*v^4 + q*v^4 + 2*v^5), q*v^3 + 5*v^4 + v^5, 
    2*(q*v^2 + 2*v^3 + 2*q*v^3 + 4*v^4 + q*v^4 + 2*v^5), 
    2*(2*v^3 + 3*v^4 + v^5), v^2 + 3*v^3 + 3*v^4 + v^5, v^3 + 2*v^4 + v^5, 
    q*v^2 + 4*v^3 + q*v^3 + 5*v^4 + v^5}, 
   {q*v^4 + 2*v^5, q*v^3 + 3*v^4 + q*v^4 + 3*v^5, 
    q*v^3 + 2*v^4 + q*v^4 + 2*v^5, 
    q^2*v^2 + 5*q*v^3 + 8*v^4 + q*v^4 + 3*v^5, q*v^3 + 4*v^4 + v^5, 
    q*v^2 + 3*v^3 + 2*q*v^3 + 6*v^4 + q*v^4 + 3*v^5, 
    q*v^2 + 5*v^3 + q*v^3 + 7*v^4 + 2*v^5, v^2 + 3*v^3 + 3*v^4 + v^5, 
    v^3 + 2*v^4 + v^5, 2*v^3 + 3*v^4 + v^5}, 
   {v^5, 2*(v^4 + v^5), v^4 + v^5, 2*(q*v^3 + 3*v^4 + v^5), 
    q^2*v^2 + 5*q*v^3 + 8*v^4 + v^5, 2*(v^3 + 2*v^4 + v^5), 
    2*(q*v^2 + 3*v^3 + q*v^3 + 4*v^4 + v^5), v^2 + 3*v^3 + 3*v^4 + v^5, 
    v^3 + 2*v^4 + v^5, q*v^2 + 4*v^3 + q*v^3 + 5*v^4 + v^5}, 
   {q*v^5 + 2*v^6, q*v^4 + 3*v^5 + q*v^5 + 3*v^6, 
    q*v^4 + 2*v^5 + q*v^5 + 2*v^6, 2*q*v^4 + 6*v^5 + q*v^5 + 3*v^6, 
    3*v^5 + v^6, q*v^3 + 3*v^4 + 2*q*v^4 + 6*v^5 + q*v^5 + 3*v^6, 
    2*(2*v^4 + 3*v^5 + v^6), v^3 + 3*v^4 + 3*v^5 + v^6, v^4 + 2*v^5 + v^6, 
    2*v^4 + 3*v^5 + v^6}, {v^6, 2*(v^5 + v^6), v^5 + v^6, 
    q*v^4 + 5*v^5 + 2*v^6, q*v^4 + 4*v^5 + v^6, 2*(v^4 + 2*v^5 + v^6), 
    q*v^3 + 5*v^4 + q*v^4 + 7*v^5 + 2*v^6, v^3 + 3*v^4 + 3*v^5 + v^6, 
    v^4 + 2*v^5 + v^6, 2*v^4 + 3*v^5 + v^6}, 
   {v^7, 2*(v^6 + v^7), v^6 + v^7, 2*(2*v^6 + v^7), 3*v^6 + v^7, 
    2*(v^5 + 2*v^6 + v^7), 2*(2*v^5 + 3*v^6 + v^7), 
    v^4 + 3*v^5 + 3*v^6 + v^7, v^5 + 2*v^6 + v^7, 2*v^5 + 3*v^6 + v^7}, 
   {v^6, 2*(v^5 + v^6), 0, 0, 0, 0, 0, 0, v^4 + 2*v^5 + v^6, 0}, 
   {0, 0, 0, 0, v^5, 0, 0, 0, 0, v^4 + v^5}}; 
 
WFF[4] = {q*(q + v)^3, 2*q*(1 + v)*(q + v)^2, q*(1 + v)*(q + v)^2, 
   2*q*(q + v)*(q + 2*v + v^2), q*(q^2 + 3*q*v + 3*v^2 + v^3), 
   2*q*(1 + v)^2*(q + v), 2*q*(1 + v)*(q + 2*v + v^2), q*(1 + v)^3, 
   q*(1 + v)^2*(q + v), q*(1 + v)*(q + 2*v + v^2)}; 
 
UFF[4] = {1, 0, 0, 0, 0, 0, 0, 0, 0, 0}; 

HFF[4] = {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {v, 1 + v, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {v, 0, 1 + v, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
   {v^2, v + v^2, v + v^2, 2*v + v^2, 0, 1 + 2*v + v^2, 0, 0, 0, 0}, 
   {0, 0, 0, v, v, 0, 1 + v, 0, 0, 0}, 
   {v^3, 2*(v^2 + v^3), v^2 + v^3, 2*(2*v^2 + v^3), 3*v^2 + v^3, 
    2*(v + 2*v^2 + v^3), 2*(2*v + 3*v^2 + v^3), 1 + 3*v + 3*v^2 + v^3, 
    v + 2*v^2 + v^3, 2*v + 3*v^2 + v^3}, 
   {v^2, 2*(v + v^2), 0, 0, 0, 0, 0, 0, 1 + 2*v + v^2, 0}, 
   {0, 0, 0, 0, v, 0, 0, 0, 0, 1 + v}}; 
 
VFF[4] = {q^4, 2*q^3, q^3, 2*q^3, q^3, 2*q^2, 2*q^2, q, q^2, q^2};

(* -----------------------------------------------
   SQUARE 5F x nF
   ----------------------------------------------- *)

TFF[5] = {{q^5 + 9*q^4*v + 36*q^3*v^2 + 80*q^2*v^3 + 99*q*v^4 + 55*v^5, 
    2*(q^4 + 8*q^3*v + q^4*v + 27*q^2*v^2 + 8*q^3*v^2 + 46*q*v^3 + 
       27*q^2*v^3 + 34*v^4 + 46*q*v^4 + 34*v^5), 
    2*(q^4 + 8*q^3*v + q^4*v + 27*q^2*v^2 + 8*q^3*v^2 + 45*q*v^3 + 
       27*q^2*v^3 + 31*v^4 + 45*q*v^4 + 31*v^5), 
    2*(q^4 + 9*q^3*v + 34*q^2*v^2 + q^3*v^2 + 63*q*v^3 + 7*q^2*v^3 + 
       49*v^4 + 18*q*v^4 + 18*v^5), 
    q^4 + 9*q^3*v + 34*q^2*v^2 + q^3*v^2 + 62*q*v^3 + 7*q^2*v^3 + 44*v^4 + 
     18*q*v^4 + 16*v^5, 2*(q^4 + 9*q^3*v + 35*q^2*v^2 + 69*q*v^3 + 
       q^2*v^3 + 56*v^4 + 6*q*v^4 + 9*v^5), 
    q^4 + 9*q^3*v + 35*q^2*v^2 + 71*q*v^3 + 66*v^4 + q*v^4 + 5*v^5, 
    2*(q^3 + 7*q^2*v + 2*q^3*v + 18*q*v^2 + 14*q^2*v^2 + q^3*v^2 + 18*v^3 + 
       36*q*v^3 + 7*q^2*v^3 + 36*v^4 + 18*q*v^4 + 18*v^5), 
    q^3 + 7*q^2*v + 2*q^3*v + 18*q*v^2 + 14*q^2*v^2 + q^3*v^2 + 16*v^3 + 
     36*q*v^3 + 7*q^2*v^3 + 32*v^4 + 18*q*v^4 + 16*v^5, 
    2*(q^3 + 8*q^2*v + q^3*v + 25*q*v^2 + 8*q^2*v^2 + 32*v^3 + 26*q*v^3 + 
       37*v^4 + q*v^4 + 5*v^5), 
    2*(q^3 + 8*q^2*v + q^3*v + 24*q*v^2 + 9*q^2*v^2 + 25*v^3 + 30*q*v^3 + 
       q^2*v^3 + 34*v^4 + 6*q*v^4 + 9*v^5), 
    2*(q^3 + 8*q^2*v + q^3*v + 24*q*v^2 + 9*q^2*v^2 + 25*v^3 + 30*q*v^3 + 
       q^2*v^3 + 34*v^4 + 6*q*v^4 + 9*v^5), 
    q^3 + 9*q^2*v + 31*q*v^2 + 2*q^2*v^2 + 39*v^3 + 14*q*v^3 + 28*v^4 + 
     q*v^4 + 5*v^5, 2*(q^2 + 6*q*v + 3*q^2*v + 9*v^2 + 18*q*v^2 + 
       3*q^2*v^2 + 27*v^3 + 18*q*v^3 + q^2*v^3 + 27*v^4 + 6*q*v^4 + 9*v^5), 
    2*(q^2 + 7*q*v + 2*q^2*v + 14*v^2 + 15*q*v^2 + q^2*v^2 + 33*v^3 + 
       9*q*v^3 + 24*v^4 + q*v^4 + 5*v^5), 
    q^2 + 7*q*v + 2*q^2*v + 14*v^2 + 15*q*v^2 + q^2*v^2 + 33*v^3 + 
     9*q*v^3 + 24*v^4 + q*v^4 + 5*v^5, 
    2*(q^3 + 7*q^2*v + 2*q^3*v + 19*q*v^2 + 14*q^2*v^2 + q^3*v^2 + 19*v^3 + 
       38*q*v^3 + 7*q^2*v^3 + 38*v^4 + 19*q*v^4 + 19*v^5), 
    q^3 + 7*q^2*v + 2*q^3*v + 19*q*v^2 + 14*q^2*v^2 + q^3*v^2 + 21*v^3 + 
     38*q*v^3 + 7*q^2*v^3 + 42*v^4 + 19*q*v^4 + 21*v^5, 
    2*(q^3 + 8*q^2*v + q^3*v + 25*q*v^2 + 9*q^2*v^2 + 30*v^3 + 31*q*v^3 + 
       q^2*v^3 + 41*v^4 + 6*q*v^4 + 11*v^5), 
    q^3 + 9*q^2*v + 32*q*v^2 + 2*q^2*v^2 + 44*v^3 + 14*q*v^3 + 30*v^4 + 
     q*v^4 + 5*v^5, 2*(q^3 + 8*q^2*v + q^3*v + 26*q*v^2 + 8*q^2*v^2 + 
       35*v^3 + 27*q*v^3 + 40*v^4 + q*v^4 + 5*v^5), 
    2*(q^3 + 8*q^2*v + q^3*v + 25*q*v^2 + 9*q^2*v^2 + 28*v^3 + 31*q*v^3 + 
       q^2*v^3 + 37*v^4 + 6*q*v^4 + 9*v^5), 
    q + 5*v + 4*q*v + 20*v^2 + 6*q*v^2 + 30*v^3 + 4*q*v^3 + 20*v^4 + 
     q*v^4 + 5*v^5, q^2 + 7*q*v + 2*q^2*v + 16*v^2 + 15*q*v^2 + q^2*v^2 + 
     37*v^3 + 9*q*v^3 + 26*v^4 + q*v^4 + 5*v^5, 
    2*(q^2 + 6*q*v + 3*q^2*v + 11*v^2 + 18*q*v^2 + 3*q^2*v^2 + 33*v^3 + 
       18*q*v^3 + q^2*v^3 + 33*v^4 + 6*q*v^4 + 11*v^5), 
    2*(q^2 + 7*q*v + 2*q^2*v + 16*v^2 + 15*q*v^2 + q^2*v^2 + 37*v^3 + 
       9*q*v^3 + 26*v^4 + q*v^4 + 5*v^5)}, 
   {q^3*v^3 + 6*q^2*v^4 + 14*q*v^5 + 13*v^6, 
    q^3*v^2 + 7*q^2*v^3 + q^3*v^3 + 19*q*v^4 + 7*q^2*v^4 + 21*v^5 + 
     19*q*v^5 + 21*v^6, 2*q^2*v^3 + 9*q*v^4 + 2*q^2*v^4 + 12*v^5 + 
     9*q*v^5 + 12*v^6, 3*q^2*v^3 + 14*q*v^4 + q^2*v^4 + 21*v^5 + 5*q*v^5 + 
     9*v^6, q^2*v^3 + 5*q*v^4 + 6*v^5 + q*v^5 + 2*v^6, 
    2*q^2*v^3 + 11*q*v^4 + 16*v^5 + q*v^5 + 3*v^6, 
    q^2*v^3 + 5*q*v^4 + 9*v^5 + v^6, 
    q^2*v^2 + 5*q*v^3 + 2*q^2*v^3 + 9*v^4 + 10*q*v^4 + q^2*v^4 + 18*v^5 + 
     5*q*v^5 + 9*v^6, q*v^3 + 2*v^4 + 2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6, 
    q^2*v^2 + 6*q*v^3 + q^2*v^3 + 12*v^4 + 6*q*v^4 + 14*v^5 + 2*v^6, 
    q^2*v^2 + 6*q*v^3 + q^2*v^3 + 9*v^4 + 7*q*v^4 + 12*v^5 + q*v^5 + 3*v^6, 
    3*q*v^3 + 7*v^4 + 4*q*v^4 + 10*v^5 + q*v^5 + 3*v^6, 
    2*q*v^3 + 6*v^4 + q*v^4 + 5*v^5 + v^6, 
    q*v^2 + 3*v^3 + 3*q*v^3 + 9*v^4 + 3*q*v^4 + 9*v^5 + q*v^5 + 3*v^6, 
    q*v^2 + 5*v^3 + 2*q*v^3 + 12*v^4 + q*v^4 + 9*v^5 + 2*v^6, 
    q*v^2 + 3*v^3 + 2*q*v^3 + 7*v^4 + q*v^4 + 5*v^5 + v^6, 
    q^2*v^2 + 6*q*v^3 + 2*q^2*v^3 + 10*v^4 + 12*q*v^4 + q^2*v^4 + 20*v^5 + 
     6*q*v^5 + 10*v^6, q^2*v^2 + 5*q*v^3 + 2*q^2*v^3 + 8*v^4 + 10*q*v^4 + 
     q^2*v^4 + 16*v^5 + 5*q*v^5 + 8*v^6, 
    q^2*v^2 + 8*q*v^3 + q^2*v^3 + 17*v^4 + 10*q*v^4 + 24*v^5 + 2*q*v^5 + 
     7*v^6, 2*q*v^3 + 6*v^4 + q*v^4 + 5*v^5 + v^6, 
    2*q*v^3 + 9*v^4 + 2*q*v^4 + 11*v^5 + 2*v^6, 
    3*q*v^3 + 8*v^4 + 4*q*v^4 + 11*v^5 + q*v^5 + 3*v^6, 
    v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6, 2*v^3 + 5*v^4 + 4*v^5 + v^6, 
    2*q*v^2 + 7*v^3 + 6*q*v^3 + 21*v^4 + 6*q*v^4 + 21*v^5 + 2*q*v^5 + 7*v^6, 
    q*v^2 + 6*v^3 + 2*q*v^3 + 14*v^4 + q*v^4 + 10*v^5 + 2*v^6}, 
   {q^3*v^3 + 6*q^2*v^4 + 13*q*v^5 + 10*v^6, 
    2*q^2*v^3 + 9*q*v^4 + 2*q^2*v^4 + 11*v^5 + 9*q*v^5 + 11*v^6, 
    q^3*v^2 + 7*q^2*v^3 + q^3*v^3 + 17*q*v^4 + 7*q^2*v^4 + 14*v^5 + 
     17*q*v^5 + 14*v^6, 3*q^2*v^3 + 13*q*v^4 + q^2*v^4 + 16*v^5 + 5*q*v^5 + 
     7*v^6, 2*q^2*v^3 + 8*q*v^4 + q^2*v^4 + 8*v^5 + 4*q*v^5 + 4*v^6, 
    2*q^2*v^3 + 13*q*v^4 + 19*v^5 + 2*q*v^5 + 4*v^6, 
    q^2*v^3 + 6*q*v^4 + 12*v^5 + v^6, 
    q^2*v^2 + 5*q*v^3 + 2*q^2*v^3 + 7*v^4 + 10*q*v^4 + q^2*v^4 + 14*v^5 + 
     5*q*v^5 + 7*v^6, q^2*v^2 + 4*q*v^3 + 2*q^2*v^3 + 4*v^4 + 8*q*v^4 + 
     q^2*v^4 + 8*v^5 + 4*q*v^5 + 4*v^6, 
    2*(q*v^3 + 5*v^4 + q*v^4 + 6*v^5 + v^6), 
    2*(2*q*v^3 + 4*v^4 + 3*q*v^4 + 6*v^5 + q*v^5 + 2*v^6), 
    q^2*v^2 + 7*q*v^3 + q^2*v^3 + 10*v^4 + 9*q*v^4 + 14*v^5 + 2*q*v^5 + 
     4*v^6, 2*q*v^3 + 6*v^4 + q*v^4 + 5*v^5 + v^6, 
    2*(q*v^2 + 2*v^3 + 3*q*v^3 + 6*v^4 + 3*q*v^4 + 6*v^5 + q*v^5 + 2*v^6), 
    q*v^2 + 5*v^3 + 2*q*v^3 + 12*v^4 + q*v^4 + 9*v^5 + 2*v^6, 
    2*v^3 + 5*v^4 + 4*v^5 + v^6, 
    q^2*v^2 + 6*q*v^3 + 2*q^2*v^3 + 8*v^4 + 12*q*v^4 + q^2*v^4 + 16*v^5 + 
     6*q*v^5 + 8*v^6, q*v^3 + 3*v^4 + 2*q*v^4 + 6*v^5 + q*v^5 + 3*v^6, 
    3*q*v^3 + 9*v^4 + 4*q*v^4 + 13*v^5 + q*v^5 + 4*v^6, 
    2*q*v^3 + 8*v^4 + q*v^4 + 6*v^5 + v^6, 
    q^2*v^2 + 7*q*v^3 + q^2*v^3 + 16*v^4 + 7*q*v^4 + 18*v^5 + 2*v^6, 
    q^2*v^2 + 8*q*v^3 + q^2*v^3 + 13*v^4 + 10*q*v^4 + 17*v^5 + 2*q*v^5 + 
     4*v^6, v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6, 
    q*v^2 + 4*v^3 + 2*q*v^3 + 9*v^4 + q*v^4 + 6*v^5 + v^6, 
    q*v^2 + 4*v^3 + 3*q*v^3 + 12*v^4 + 3*q*v^4 + 12*v^5 + q*v^5 + 4*v^6, 
    q*v^2 + 7*v^3 + 2*q*v^3 + 16*v^4 + q*v^4 + 11*v^5 + 2*v^6}, 
   {q^2*v^4 + 4*q*v^5 + 5*v^6, 
    q^2*v^3 + 5*q*v^4 + q^2*v^4 + 8*v^5 + 5*q*v^5 + 8*v^6, 
    q^2*v^3 + 5*q*v^4 + q^2*v^4 + 7*v^5 + 5*q*v^5 + 7*v^6, 
    q^3*v^2 + 7*q^2*v^3 + 18*q*v^4 + q^2*v^4 + 18*v^5 + 4*q*v^5 + 6*v^6, 
    2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6, 
    q^2*v^3 + 7*q*v^4 + 12*v^5 + q*v^5 + 3*v^6, 2*q*v^4 + 6*v^5 + v^6, 
    q^2*v^2 + 4*q*v^3 + 2*q^2*v^3 + 6*v^4 + 8*q*v^4 + q^2*v^4 + 12*v^5 + 
     4*q*v^5 + 6*v^6, q*v^3 + 2*v^4 + 2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6, 
    2*(q*v^3 + 4*v^4 + q*v^4 + 5*v^5 + v^6), 
    2*q*v^3 + 6*v^4 + 3*q*v^4 + 9*v^5 + q*v^5 + 3*v^6, 
    q^2*v^2 + 6*q*v^3 + q^2*v^3 + 9*v^4 + 7*q*v^4 + 12*v^5 + q*v^5 + 3*v^6, 
    q^2*v^2 + 6*q*v^3 + 9*v^4 + 2*q*v^4 + 6*v^5 + v^6, 
    q*v^2 + 3*v^3 + 3*q*v^3 + 9*v^4 + 3*q*v^4 + 9*v^5 + q*v^5 + 3*v^6, 
    2*(q*v^2 + 3*v^3 + 2*q*v^3 + 7*v^4 + q*v^4 + 5*v^5 + v^6), 
    2*v^3 + 5*v^4 + 4*v^5 + v^6, 
    2*q*v^3 + 5*v^4 + 4*q*v^4 + 10*v^5 + 2*q*v^5 + 5*v^6, 
    q*v^3 + 3*v^4 + 2*q*v^4 + 6*v^5 + q*v^5 + 3*v^6, 
    q^2*v^2 + 7*q*v^3 + q^2*v^3 + 12*v^4 + 8*q*v^4 + 16*v^5 + q*v^5 + 4*v^6, 
    4*v^4 + 4*v^5 + v^6, 2*(q*v^3 + 4*v^4 + q*v^4 + 5*v^5 + v^6), 
    2*q*v^3 + 6*v^4 + 3*q*v^4 + 9*v^5 + q*v^5 + 3*v^6, 
    v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6, 2*v^3 + 5*v^4 + 4*v^5 + v^6, 
    q*v^2 + 4*v^3 + 3*q*v^3 + 12*v^4 + 3*q*v^4 + 12*v^5 + q*v^5 + 4*v^6, 
    2*(2*v^3 + 5*v^4 + 4*v^5 + v^6)}, 
   {q^2*v^4 + 4*q*v^5 + 4*v^6, 2*(q*v^4 + 2*v^5 + q*v^5 + 2*v^6), 
    2*(q^2*v^3 + 4*q*v^4 + q^2*v^4 + 4*v^5 + 4*q*v^5 + 4*v^6), 
    2*(2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6), 
    q^3*v^2 + 7*q^2*v^3 + 16*q*v^4 + q^2*v^4 + 12*v^5 + 4*q*v^5 + 4*v^6, 
    2*(q^2*v^3 + 6*q*v^4 + 8*v^5 + q*v^5 + 2*v^6), 2*q*v^4 + 7*v^5 + v^6, 
    2*(q*v^3 + 2*v^4 + 2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6), 
    q^2*v^2 + 4*q*v^3 + 2*q^2*v^3 + 4*v^4 + 8*q*v^4 + q^2*v^4 + 8*v^5 + 
     4*q*v^5 + 4*v^6, 2*(q*v^3 + 4*v^4 + q*v^4 + 5*v^5 + v^6), 
    2*(q^2*v^2 + 5*q*v^3 + q^2*v^3 + 6*v^4 + 6*q*v^4 + 8*v^5 + q*v^5 + 
       2*v^6), 2*(2*q*v^3 + 4*v^4 + 3*q*v^4 + 6*v^5 + q*v^5 + 2*v^6), 
    4*v^4 + 4*v^5 + v^6, 2*(q*v^2 + 2*v^3 + 3*q*v^3 + 6*v^4 + 3*q*v^4 + 
       6*v^5 + q*v^5 + 2*v^6), 2*(2*v^3 + 5*v^4 + 4*v^5 + v^6), 
    q*v^2 + 3*v^3 + 2*q*v^3 + 7*v^4 + q*v^4 + 5*v^5 + v^6, 
    2*(q*v^3 + 2*v^4 + 2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6), v^4 + 2*v^5 + v^6, 
    2*(2*v^4 + 3*v^5 + v^6), q^2*v^2 + 7*q*v^3 + 12*v^4 + 2*q*v^4 + 7*v^5 + 
     v^6, 2*(q*v^3 + 5*v^4 + q*v^4 + 6*v^5 + v^6), 
    2*(2*q*v^3 + 4*v^4 + 3*q*v^4 + 6*v^5 + q*v^5 + 2*v^6), 
    v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6, 
    q*v^2 + 4*v^3 + 2*q*v^3 + 9*v^4 + q*v^4 + 6*v^5 + v^6, 
    2*(v^3 + 3*v^4 + 3*v^5 + v^6), 2*(2*v^3 + 5*v^4 + 4*v^5 + v^6)}, 
   {q*v^5 + 2*v^6, q*v^4 + 3*v^5 + q*v^5 + 3*v^6, 
    2*(q*v^4 + 2*v^5 + q*v^5 + 2*v^6), 
    q^2*v^3 + 5*q*v^4 + 8*v^5 + q*v^5 + 3*v^6, 
    q^2*v^3 + 5*q*v^4 + 6*v^5 + q*v^5 + 2*v^6, 
    q^3*v^2 + 7*q^2*v^3 + 19*q*v^4 + 20*v^5 + q*v^5 + 3*v^6, 
    q^2*v^3 + 5*q*v^4 + 9*v^5 + v^6, 
    q*v^3 + 3*v^4 + 2*q*v^4 + 6*v^5 + q*v^5 + 3*v^6, 
    q*v^3 + 2*v^4 + 2*q*v^4 + 4*v^5 + q*v^5 + 2*v^6, 
    q^2*v^2 + 6*q*v^3 + q^2*v^3 + 12*v^4 + 6*q*v^4 + 14*v^5 + 2*v^6, 
    q^2*v^2 + 6*q*v^3 + q^2*v^3 + 9*v^4 + 7*q*v^4 + 12*v^5 + q*v^5 + 3*v^6, 
    q^2*v^2 + 5*q*v^3 + q^2*v^3 + 8*v^4 + 6*q*v^4 + 11*v^5 + q*v^5 + 3*v^6, 
    2*q*v^3 + 6*v^4 + q*v^4 + 5*v^5 + v^6, 
    q*v^2 + 3*v^3 + 3*q*v^3 + 9*v^4 + 3*q*v^4 + 9*v^5 + q*v^5 + 3*v^6, 
    q*v^2 + 5*v^3 + 2*q*v^3 + 12*v^4 + q*v^4 + 9*v^5 + 2*v^6, 
    q*v^2 + 3*v^3 + 2*q*v^3 + 7*v^4 + q*v^4 + 5*v^5 + v^6, 
    q*v^3 + 3*v^4 + 2*q*v^4 + 6*v^5 + q*v^5 + 3*v^6, v^4 + 2*v^5 + v^6, 
    q*v^3 + 5*v^4 + q*v^4 + 7*v^5 + 2*v^6, 
    2*q*v^3 + 6*v^4 + q*v^4 + 5*v^5 + v^6, 
    2*q*v^3 + 9*v^4 + 2*q*v^4 + 11*v^5 + 2*v^6, 
    q^2*v^2 + 6*q*v^3 + q^2*v^3 + 10*v^4 + 7*q*v^4 + 13*v^5 + q*v^5 + 3*v^6, 
    v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6, 2*v^3 + 5*v^4 + 4*v^5 + v^6, 
    2*(v^3 + 3*v^4 + 3*v^5 + v^6), 
    q*v^2 + 6*v^3 + 2*q*v^3 + 14*v^4 + q*v^4 + 10*v^5 + 2*v^6}, 
   {v^6, 2*(v^5 + v^6), 2*(v^5 + v^6), 2*(q*v^4 + 3*v^5 + v^6), 
    q*v^4 + 3*v^5 + v^6, 2*(q^2*v^3 + 5*q*v^4 + 8*v^5 + v^6), 
    q^3*v^2 + 7*q^2*v^3 + 19*q*v^4 + 21*v^5 + v^6, 2*(v^4 + 2*v^5 + v^6), 
    v^4 + 2*v^5 + v^6, 2*(q^2*v^2 + 5*q*v^3 + q^2*v^3 + 8*v^4 + 5*q*v^4 + 
       9*v^5 + v^6), 2*(q*v^3 + 3*v^4 + q*v^4 + 4*v^5 + v^6), 
    2*(q*v^3 + 3*v^4 + q*v^4 + 4*v^5 + v^6), 
    q^2*v^2 + 6*q*v^3 + 9*v^4 + 2*q*v^4 + 6*v^5 + v^6, 
    2*(v^3 + 3*v^4 + 3*v^5 + v^6), 
    2*(q*v^2 + 3*v^3 + 2*q*v^3 + 7*v^4 + q*v^4 + 5*v^5 + v^6), 
    q*v^2 + 3*v^3 + 2*q*v^3 + 7*v^4 + q*v^4 + 5*v^5 + v^6, 
    2*(v^4 + 2*v^5 + v^6), v^4 + 2*v^5 + v^6, 
    2*(q*v^3 + 3*v^4 + q*v^4 + 4*v^5 + v^6), 
    q^2*v^2 + 7*q*v^3 + 14*v^4 + 2*q*v^4 + 8*v^5 + v^6, 
    2*(q^2*v^2 + 6*q*v^3 + q^2*v^3 + 11*v^4 + 6*q*v^4 + 12*v^5 + v^6), 
    2*(q*v^3 + 4*v^4 + q*v^4 + 5*v^5 + v^6), 
    v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6, 
    q*v^2 + 5*v^3 + 2*q*v^3 + 11*v^4 + q*v^4 + 7*v^5 + v^6, 
    2*(v^3 + 3*v^4 + 3*v^5 + v^6), 
    2*(q*v^2 + 4*v^3 + 2*q*v^3 + 9*v^4 + q*v^4 + 6*v^5 + v^6)}, 
   {q^2*v^5 + 4*q*v^6 + 5*v^7, 
    q^2*v^4 + 5*q*v^5 + q^2*v^5 + 8*v^6 + 5*q*v^6 + 8*v^7, 
    q^2*v^4 + 5*q*v^5 + q^2*v^5 + 7*v^6 + 5*q*v^6 + 7*v^7, 
    2*q^2*v^4 + 9*q*v^5 + q^2*v^5 + 13*v^6 + 4*q*v^6 + 6*v^7, 
    2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7, 4*q*v^5 + 10*v^6 + q*v^6 + 3*v^7, 
    q*v^5 + 5*v^6 + v^7, q^2*v^3 + 4*q*v^4 + 2*q^2*v^4 + 6*v^5 + 8*q*v^5 + 
     q^2*v^5 + 12*v^6 + 4*q*v^6 + 6*v^7, 
    q*v^4 + 2*v^5 + 2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7, 
    q*v^4 + 7*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    2*q*v^4 + 6*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    3*q*v^4 + 7*v^5 + 4*q*v^5 + 10*v^6 + q*v^6 + 3*v^7, 
    2*q*v^4 + 6*v^5 + q*v^5 + 5*v^6 + v^7, 
    q*v^3 + 3*v^4 + 3*q*v^4 + 9*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    q*v^3 + 5*v^4 + 2*q*v^4 + 12*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    2*q*v^4 + 5*v^5 + 4*q*v^5 + 10*v^6 + 2*q*v^6 + 5*v^7, 
    q*v^4 + 3*v^5 + 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, 
    3*q*v^4 + 9*v^5 + 4*q*v^5 + 13*v^6 + q*v^6 + 4*v^7, 4*v^5 + 4*v^6 + v^7, 
    q*v^4 + 7*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    2*q*v^4 + 6*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    v^3 + 4*v^4 + 6*v^5 + 4*v^6 + v^7, 2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    q*v^3 + 4*v^4 + 3*q*v^4 + 12*v^5 + 3*q*v^5 + 12*v^6 + q*v^6 + 4*v^7, 
    2*(2*v^4 + 5*v^5 + 4*v^6 + v^7)}, 
   {q^2*v^5 + 4*q*v^6 + 4*v^7, 2*(q*v^5 + 2*v^6 + q*v^6 + 2*v^7), 
    2*(q^2*v^4 + 4*q*v^5 + q^2*v^5 + 4*v^6 + 4*q*v^6 + 4*v^7), 
    2*(2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7), 
    2*q^2*v^4 + 8*q*v^5 + q^2*v^5 + 8*v^6 + 4*q*v^6 + 4*v^7, 
    2*(3*q*v^5 + 6*v^6 + q*v^6 + 2*v^7), q*v^5 + 6*v^6 + v^7, 
    2*(q*v^4 + 2*v^5 + 2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7), 
    q^2*v^3 + 4*q*v^4 + 2*q^2*v^4 + 4*v^5 + 8*q*v^5 + q^2*v^5 + 8*v^6 + 
     4*q*v^6 + 4*v^7, 2*(3*v^5 + 4*v^6 + v^7), 
    2*(2*q*v^4 + 4*v^5 + 3*q*v^5 + 6*v^6 + q*v^6 + 2*v^7), 
    2*(2*q*v^4 + 4*v^5 + 3*q*v^5 + 6*v^6 + q*v^6 + 2*v^7), 
    4*v^5 + 4*v^6 + v^7, 2*(q*v^3 + 2*v^4 + 3*q*v^4 + 6*v^5 + 3*q*v^5 + 
       6*v^6 + q*v^6 + 2*v^7), 2*(2*v^4 + 5*v^5 + 4*v^6 + v^7), 
    2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    2*(q*v^4 + 2*v^5 + 2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7), v^5 + 2*v^6 + v^7, 
    2*(2*v^5 + 3*v^6 + v^7), 2*q*v^4 + 8*v^5 + q*v^5 + 6*v^6 + v^7, 
    2*(q*v^4 + 5*v^5 + q*v^5 + 6*v^6 + v^7), 
    2*(2*q*v^4 + 4*v^5 + 3*q*v^5 + 6*v^6 + q*v^6 + 2*v^7), 
    v^3 + 4*v^4 + 6*v^5 + 4*v^6 + v^7, 
    q*v^3 + 4*v^4 + 2*q*v^4 + 9*v^5 + q*v^5 + 6*v^6 + v^7, 
    2*(v^4 + 3*v^5 + 3*v^6 + v^7), 2*(2*v^4 + 5*v^5 + 4*v^6 + v^7)}, 
   {v^7, 2*(v^6 + v^7), 2*(v^6 + v^7), q*v^5 + 5*v^6 + 2*v^7, 
    q*v^5 + 3*v^6 + v^7, q^2*v^4 + 6*q*v^5 + 12*v^6 + 2*v^7, 
    q^2*v^4 + 5*q*v^5 + 9*v^6 + v^7, 2*(v^5 + 2*v^6 + v^7), 
    v^5 + 2*v^6 + v^7, q^2*v^3 + 6*q*v^4 + q^2*v^4 + 12*v^5 + 6*q*v^5 + 
     14*v^6 + 2*v^7, 2*(q*v^4 + 3*v^5 + q*v^5 + 4*v^6 + v^7), 
    q*v^4 + 5*v^5 + q*v^5 + 7*v^6 + 2*v^7, 
    2*q*v^4 + 6*v^5 + q*v^5 + 5*v^6 + v^7, 2*(v^4 + 3*v^5 + 3*v^6 + v^7), 
    q*v^3 + 5*v^4 + 2*q*v^4 + 12*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    q*v^3 + 3*v^4 + 2*q*v^4 + 7*v^5 + q*v^5 + 5*v^6 + v^7, 
    2*(v^5 + 2*v^6 + v^7), v^5 + 2*v^6 + v^7, 
    q*v^4 + 5*v^5 + q*v^5 + 7*v^6 + 2*v^7, 
    2*q*v^4 + 6*v^5 + q*v^5 + 5*v^6 + v^7, 
    2*q*v^4 + 9*v^5 + 2*q*v^5 + 11*v^6 + 2*v^7, 
    q*v^4 + 6*v^5 + q*v^5 + 8*v^6 + 2*v^7, 
    v^3 + 4*v^4 + 6*v^5 + 4*v^6 + v^7, 2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    2*(v^4 + 3*v^5 + 3*v^6 + v^7), 
    q*v^3 + 6*v^4 + 2*q*v^4 + 14*v^5 + q*v^5 + 10*v^6 + 2*v^7}, 
   {q*v^6 + 2*v^7, q*v^5 + 3*v^6 + q*v^6 + 3*v^7, 
    2*(q*v^5 + 2*v^6 + q*v^6 + 2*v^7), 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, 
    q^2*v^4 + 5*q*v^5 + 6*v^6 + q*v^6 + 2*v^7, 
    q^2*v^4 + 7*q*v^5 + 12*v^6 + q*v^6 + 3*v^7, q*v^5 + 5*v^6 + v^7, 
    q*v^4 + 3*v^5 + 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, 
    q*v^4 + 2*v^5 + 2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7, 
    2*(q*v^4 + 4*v^5 + q*v^5 + 5*v^6 + v^7), 
    q^2*v^3 + 6*q*v^4 + q^2*v^4 + 9*v^5 + 7*q*v^5 + 12*v^6 + q*v^6 + 3*v^7, 
    2*q*v^4 + 6*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 4*v^5 + 4*v^6 + v^7, 
    q*v^3 + 3*v^4 + 3*q*v^4 + 9*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    2*(2*v^4 + 5*v^5 + 4*v^6 + v^7), 
    q*v^3 + 3*v^4 + 2*q*v^4 + 7*v^5 + q*v^5 + 5*v^6 + v^7, 
    q*v^4 + 3*v^5 + 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, v^5 + 2*v^6 + v^7, 
    2*(2*v^5 + 3*v^6 + v^7), 2*q*v^4 + 6*v^5 + q*v^5 + 5*v^6 + v^7, 
    2*(3*v^5 + 4*v^6 + v^7), 2*q*v^4 + 6*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 
     3*v^7, v^3 + 4*v^4 + 6*v^5 + 4*v^6 + v^7, 2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    2*(v^4 + 3*v^5 + 3*v^6 + v^7), 2*(2*v^4 + 5*v^5 + 4*v^6 + v^7)}, 
   {q*v^6 + 2*v^7, q*v^5 + 3*v^6 + q*v^6 + 3*v^7, 
    2*(q*v^5 + 2*v^6 + q*v^6 + 2*v^7), 
    q^2*v^4 + 5*q*v^5 + 8*v^6 + q*v^6 + 3*v^7, 
    2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7, 
    q^2*v^4 + 6*q*v^5 + 11*v^6 + q*v^6 + 3*v^7, q*v^5 + 5*v^6 + v^7, 
    q*v^4 + 3*v^5 + 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, 
    q*v^4 + 2*v^5 + 2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7, 
    q*v^4 + 7*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    2*q*v^4 + 6*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    q^2*v^3 + 5*q*v^4 + q^2*v^4 + 8*v^5 + 6*q*v^5 + 11*v^6 + q*v^6 + 3*v^7, 
    2*q*v^4 + 6*v^5 + q*v^5 + 5*v^6 + v^7, 
    q*v^3 + 3*v^4 + 3*q*v^4 + 9*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    q*v^3 + 5*v^4 + 2*q*v^4 + 12*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    q*v^4 + 3*v^5 + 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, v^5 + 2*v^6 + v^7, 
    q*v^4 + 5*v^5 + q*v^5 + 7*v^6 + 2*v^7, 4*v^5 + 4*v^6 + v^7, 
    q*v^4 + 7*v^5 + q*v^5 + 9*v^6 + 2*v^7, 
    2*q*v^4 + 6*v^5 + 3*q*v^5 + 9*v^6 + q*v^6 + 3*v^7, 
    v^3 + 4*v^4 + 6*v^5 + 4*v^6 + v^7, 2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    2*(v^4 + 3*v^5 + 3*v^6 + v^7), 2*(2*v^4 + 5*v^5 + 4*v^6 + v^7)}, 
   {v^7, 2*(v^6 + v^7), 2*(v^6 + v^7), 2*(q*v^5 + 3*v^6 + v^7), 2*v^6 + v^7, 
    2*(q*v^5 + 4*v^6 + v^7), 2*q*v^5 + 6*v^6 + v^7, 2*(v^5 + 2*v^6 + v^7), 
    v^5 + 2*v^6 + v^7, 2*(q*v^4 + 4*v^5 + q*v^5 + 5*v^6 + v^7), 
    2*(2*v^5 + 3*v^6 + v^7), 2*(q*v^4 + 3*v^5 + q*v^5 + 4*v^6 + v^7), 
    q^2*v^3 + 6*q*v^4 + 9*v^5 + 2*q*v^5 + 6*v^6 + v^7, 
    2*(v^4 + 3*v^5 + 3*v^6 + v^7), 
    2*(q*v^3 + 3*v^4 + 2*q*v^4 + 7*v^5 + q*v^5 + 5*v^6 + v^7), 
    2*v^4 + 5*v^5 + 4*v^6 + v^7, 2*(v^5 + 2*v^6 + v^7), v^5 + 2*v^6 + v^7, 
    2*(q*v^4 + 3*v^5 + q*v^5 + 4*v^6 + v^7), 4*v^5 + 4*v^6 + v^7, 
    2*(q*v^4 + 4*v^5 + q*v^5 + 5*v^6 + v^7), 2*(2*v^5 + 3*v^6 + v^7), 
    v^3 + 4*v^4 + 6*v^5 + 4*v^6 + v^7, 2*v^4 + 5*v^5 + 4*v^6 + v^7, 
    2*(v^4 + 3*v^5 + 3*v^6 + v^7), 2*(2*v^4 + 5*v^5 + 4*v^6 + v^7)}, 
   {q*v^7 + 2*v^8, q*v^6 + 3*v^7 + q*v^7 + 3*v^8, 
    2*(q*v^6 + 2*v^7 + q*v^7 + 2*v^8), 2*q*v^6 + 6*v^7 + q*v^7 + 3*v^8, 
    2*q*v^6 + 4*v^7 + q*v^7 + 2*v^8, 3*q*v^6 + 9*v^7 + q*v^7 + 3*v^8, 
    4*v^7 + v^8, q*v^5 + 3*v^6 + 2*q*v^6 + 6*v^7 + q*v^7 + 3*v^8, 
    q*v^5 + 2*v^6 + 2*q*v^6 + 4*v^7 + q*v^7 + 2*v^8, 
    2*(3*v^6 + 4*v^7 + v^8), 2*q*v^5 + 6*v^6 + 3*q*v^6 + 9*v^7 + q*v^7 + 
     3*v^8, 2*q*v^5 + 6*v^6 + 3*q*v^6 + 9*v^7 + q*v^7 + 3*v^8, 
    4*v^6 + 4*v^7 + v^8, q*v^4 + 3*v^5 + 3*q*v^5 + 9*v^6 + 3*q*v^6 + 
     9*v^7 + q*v^7 + 3*v^8, 2*(2*v^5 + 5*v^6 + 4*v^7 + v^8), 
    2*v^5 + 5*v^6 + 4*v^7 + v^8, 
    q*v^5 + 3*v^6 + 2*q*v^6 + 6*v^7 + q*v^7 + 3*v^8, v^6 + 2*v^7 + v^8, 
    2*(2*v^6 + 3*v^7 + v^8), 4*v^6 + 4*v^7 + v^8, 2*(3*v^6 + 4*v^7 + v^8), 
    2*q*v^5 + 6*v^6 + 3*q*v^6 + 9*v^7 + q*v^7 + 3*v^8, 
    v^4 + 4*v^5 + 6*v^6 + 4*v^7 + v^8, 2*v^5 + 5*v^6 + 4*v^7 + v^8, 
    2*(v^5 + 3*v^6 + 3*v^7 + v^8), 2*(2*v^5 + 5*v^6 + 4*v^7 + v^8)}, 
   {v^8, 2*(v^7 + v^8), 2*(v^7 + v^8), q*v^6 + 5*v^7 + 2*v^8, 2*v^7 + v^8, 
    q*v^6 + 7*v^7 + 2*v^8, q*v^6 + 5*v^7 + v^8, 2*(v^6 + 2*v^7 + v^8), 
    v^6 + 2*v^7 + v^8, q*v^5 + 7*v^6 + q*v^6 + 9*v^7 + 2*v^8, 
    2*(2*v^6 + 3*v^7 + v^8), q*v^5 + 5*v^6 + q*v^6 + 7*v^7 + 2*v^8, 
    2*q*v^5 + 6*v^6 + q*v^6 + 5*v^7 + v^8, 2*(v^5 + 3*v^6 + 3*v^7 + v^8), 
    q*v^4 + 5*v^5 + 2*q*v^5 + 12*v^6 + q*v^6 + 9*v^7 + 2*v^8, 
    2*v^5 + 5*v^6 + 4*v^7 + v^8, 2*(v^6 + 2*v^7 + v^8), v^6 + 2*v^7 + v^8, 
    q*v^5 + 5*v^6 + q*v^6 + 7*v^7 + 2*v^8, 4*v^6 + 4*v^7 + v^8, 
    q*v^5 + 7*v^6 + q*v^6 + 9*v^7 + 2*v^8, 2*(2*v^6 + 3*v^7 + v^8), 
    v^4 + 4*v^5 + 6*v^6 + 4*v^7 + v^8, 2*v^5 + 5*v^6 + 4*v^7 + v^8, 
    2*(v^5 + 3*v^6 + 3*v^7 + v^8), 2*(2*v^5 + 5*v^6 + 4*v^7 + v^8)}, 
   {v^8, 2*(v^7 + v^8), 2*(v^7 + v^8), 2*(2*v^7 + v^8), q*v^6 + 3*v^7 + v^8, 
    2*(q*v^6 + 4*v^7 + v^8), q*v^6 + 5*v^7 + v^8, 2*(v^6 + 2*v^7 + v^8), 
    v^6 + 2*v^7 + v^8, 2*(q*v^5 + 4*v^6 + q*v^6 + 5*v^7 + v^8), 
    2*(q*v^5 + 3*v^6 + q*v^6 + 4*v^7 + v^8), 2*(2*v^6 + 3*v^7 + v^8), 
    4*v^6 + 4*v^7 + v^8, 2*(v^5 + 3*v^6 + 3*v^7 + v^8), 
    2*(2*v^5 + 5*v^6 + 4*v^7 + v^8), 
    q*v^4 + 3*v^5 + 2*q*v^5 + 7*v^6 + q*v^6 + 5*v^7 + v^8, 
    2*(v^6 + 2*v^7 + v^8), v^6 + 2*v^7 + v^8, 2*(2*v^6 + 3*v^7 + v^8), 
    2*q*v^5 + 6*v^6 + q*v^6 + 5*v^7 + v^8, 2*(3*v^6 + 4*v^7 + v^8), 
    2*(2*v^6 + 3*v^7 + v^8), v^4 + 4*v^5 + 6*v^6 + 4*v^7 + v^8, 
    2*v^5 + 5*v^6 + 4*v^7 + v^8, 2*(v^5 + 3*v^6 + 3*v^7 + v^8), 
    2*(2*v^5 + 5*v^6 + 4*v^7 + v^8)}, 
   {q*v^6 + 2*v^7, q*v^5 + 3*v^6 + q*v^6 + 3*v^7, 
    q*v^5 + 2*v^6 + q*v^6 + 2*v^7, 2*v^6 + v^7, 0, v^6, v^6, 
    v^5 + 2*v^6 + v^7, 0, v^5 + v^6, 0, 0, 0, 0, 0, 0, 
    q*v^4 + 2*v^5 + 2*q*v^5 + 4*v^6 + q*v^6 + 2*v^7, v^5 + 2*v^6 + v^7, 
    2*v^5 + 3*v^6 + v^7, 0, v^5 + v^6, v^5 + v^6, 0, 0, 
    v^4 + 3*v^5 + 3*v^6 + v^7, v^4 + 2*v^5 + v^6}, 
   {q*v^6 + 3*v^7, 2*(q*v^5 + 3*v^6 + q*v^6 + 3*v^7), 2*(v^6 + v^7), 
    2*(2*v^6 + v^7), 0, 0, 0, 2*(v^5 + 2*v^6 + v^7), 0, 0, 0, 0, 0, 0, 0, 0, 
    2*(v^5 + 2*v^6 + v^7), q*v^4 + 3*v^5 + 2*q*v^5 + 6*v^6 + q*v^6 + 3*v^7, 
    2*(2*v^5 + 3*v^6 + v^7), 0, 0, 0, 0, 0, 2*(v^4 + 3*v^5 + 3*v^6 + v^7), 0}\
, {v^7, 2*(v^6 + v^7), v^6 + v^7, q*v^5 + 3*v^6 + v^7, 0, 0, 0, 
    v^5 + 2*v^6 + v^7, 0, 0, 0, 0, 0, 0, 0, 0, v^5 + 2*v^6 + v^7, 
    v^5 + 2*v^6 + v^7, q*v^4 + 3*v^5 + q*v^5 + 4*v^6 + v^7, 0, 0, 0, 0, 0, 
    v^4 + 3*v^5 + 3*v^6 + v^7, 0}, 
   {0, 0, 0, 0, 0, 0, v^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    q*v^4 + 3*v^5 + v^6, 2*(v^5 + v^6), 0, 0, v^4 + 2*v^5 + v^6, 0, 0}, 
   {0, 0, 0, 0, 0, v^6, q*v^5 + 3*v^6, 0, 0, v^5 + v^6, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 2*v^5 + v^6, q*v^4 + 4*v^5 + q*v^5 + 4*v^6, v^5 + v^6, 0, 
    v^4 + 2*v^5 + v^6, 0, v^4 + 2*v^5 + v^6}, 
   {0, 0, 0, 0, 0, q*v^5 + 2*v^6, v^6, 0, 0, v^5 + v^6, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, v^5 + v^6, q*v^4 + 2*v^5 + q*v^5 + 2*v^6, 0, 0, 0, 
    v^4 + 2*v^5 + v^6}, {v^9, 2*(v^8 + v^9), 2*(v^8 + v^9), 2*(2*v^8 + v^9), 
    2*v^8 + v^9, 2*(3*v^8 + v^9), 4*v^8 + v^9, 2*(v^7 + 2*v^8 + v^9), 
    v^7 + 2*v^8 + v^9, 2*(3*v^7 + 4*v^8 + v^9), 2*(2*v^7 + 3*v^8 + v^9), 
    2*(2*v^7 + 3*v^8 + v^9), 4*v^7 + 4*v^8 + v^9, 
    2*(v^6 + 3*v^7 + 3*v^8 + v^9), 2*(2*v^6 + 5*v^7 + 4*v^8 + v^9), 
    2*v^6 + 5*v^7 + 4*v^8 + v^9, 2*(v^7 + 2*v^8 + v^9), v^7 + 2*v^8 + v^9, 
    2*(2*v^7 + 3*v^8 + v^9), 4*v^7 + 4*v^8 + v^9, 2*(3*v^7 + 4*v^8 + v^9), 
    2*(2*v^7 + 3*v^8 + v^9), v^5 + 4*v^6 + 6*v^7 + 4*v^8 + v^9, 
    2*v^6 + 5*v^7 + 4*v^8 + v^9, 2*(v^6 + 3*v^7 + 3*v^8 + v^9), 
    2*(2*v^6 + 5*v^7 + 4*v^8 + v^9)}, 
   {0, 0, 0, 0, 0, 0, v^7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*v^6 + v^7, 
    2*(v^6 + v^7), 0, 0, v^5 + 2*v^6 + v^7, 0, 0}, 
   {v^8, 2*(v^7 + v^8), v^7 + v^8, 2*v^7 + v^8, 0, 0, 0, v^6 + 2*v^7 + v^8, 
    0, 0, 0, 0, 0, 0, 0, 0, v^6 + 2*v^7 + v^8, v^6 + 2*v^7 + v^8, 
    2*v^6 + 3*v^7 + v^8, 0, 0, 0, 0, 0, v^5 + 3*v^6 + 3*v^7 + v^8, 0}, 
   {0, 0, 0, 0, 0, v^7, v^7, 0, 0, v^6 + v^7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    v^6 + v^7, v^6 + v^7, 0, 0, 0, v^5 + 2*v^6 + v^7}}; 
 
WFF[5] = {q*(q + v)^4, 2*q*(1 + v)*(q + v)^3, 2*q*(1 + v)*(q + v)^3, 
   2*q*(q + v)^2*(q + 2*v + v^2), q*(q + v)^2*(q + 2*v + v^2), 
   2*q*(q + v)*(q^2 + 3*q*v + 3*v^2 + v^3), 
   q*(q^3 + 4*q^2*v + 6*q*v^2 + 4*v^3 + v^4), 2*q*(1 + v)^2*(q + v)^2, 
   q*(1 + v)^2*(q + v)^2, 2*q*(1 + v)*(q^2 + 3*q*v + 3*v^2 + v^3), 
   2*q*(1 + v)*(q + v)*(q + 2*v + v^2), 2*q*(1 + v)*(q + v)*(q + 2*v + v^2), 
   q*(q + 2*v + v^2)^2, 2*q*(1 + v)^3*(q + v), 2*q*(1 + v)^2*(q + 2*v + v^2), 
   q*(1 + v)^2*(q + 2*v + v^2), 2*q*(1 + v)^2*(q + v)^2, 
   q*(1 + v)^2*(q + v)^2, 2*q*(1 + v)*(q + v)*(q + 2*v + v^2), 
   q*(q + 2*v + v^2)^2, 2*q*(1 + v)*(q^2 + 3*q*v + 3*v^2 + v^3), 
   2*q*(1 + v)*(q + v)*(q + 2*v + v^2), q*(1 + v)^4, 
   q*(1 + v)^2*(q + 2*v + v^2), 2*q*(1 + v)^3*(q + v), 
   2*q*(1 + v)^2*(q + 2*v + v^2)}; 
 
UFF[5] = {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}; 

HFF[5] = {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {v, 1 + v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {v, 0, 1 + v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {v^2, v + v^2, v + v^2, 2*v + v^2, 0, 0, 0, 1 + 2*v + v^2, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {v^2, 0, 2*(v + v^2), 0, 2*v + v^2, 0, 0, 0, 1 + 2*v + v^2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, v, v, 0, 0, 1 + v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, v, v, 0, 0, 0, 0, 1 + v, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, v, 0, v, 0, 0, 0, 0, 0, 1 + v, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {v^3, v^2 + v^3, 2*(v^2 + v^3), 2*v^2 + v^3, 2*v^2 + v^3, 
    3*v^2 + v^3, 0, v + 2*v^2 + v^3, v + 2*v^2 + v^3, 0, 2*v + 3*v^2 + v^3, 
    2*v + 3*v^2 + v^3, 0, 1 + 3*v + 3*v^2 + v^3, 0, 0, v + 2*v^2 + v^3, 0, 
    0, 0, 0, 2*v + 3*v^2 + v^3, 0, 0, 0, 0}, 
   {0, 0, 0, v^2, 0, v^2, v^2, 0, 0, v + v^2, 0, v + v^2, 2*v + v^2, 0, 
    1 + 2*v + v^2, 0, 0, 0, v + v^2, 0, v + v^2, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, v^2, 2*v^2, v^2, 0, 0, 2*(v + v^2), 2*(v + v^2), 0, 0, 0, 0, 
    1 + 2*v + v^2, 0, 0, 0, 2*v + v^2, 0, 0, 0, 0, 0, 0}, 
   {v^2, v + v^2, v + v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    1 + 2*v + v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {v^2, 2*(v + v^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    1 + 2*v + v^2, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 0, v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 + v, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
    0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 1 + v, 0, 0, 0, 0, 0}, 
   {0, 0, 0, 0, 0, v, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 + v, 0, 
    0, 0, 0}, {v^4, 2*(v^3 + v^4), 2*(v^3 + v^4), 2*(2*v^3 + v^4), 
    2*v^3 + v^4, 2*(3*v^3 + v^4), 4*v^3 + v^4, 2*(v^2 + 2*v^3 + v^4), 
    v^2 + 2*v^3 + v^4, 2*(3*v^2 + 4*v^3 + v^4), 2*(2*v^2 + 3*v^3 + v^4), 
    2*(2*v^2 + 3*v^3 + v^4), 4*v^2 + 4*v^3 + v^4, 
    2*(v + 3*v^2 + 3*v^3 + v^4), 2*(2*v + 5*v^2 + 4*v^3 + v^4), 
    2*v + 5*v^2 + 4*v^3 + v^4, 2*(v^2 + 2*v^3 + v^4), v^2 + 2*v^3 + v^4, 
    2*(2*v^2 + 3*v^3 + v^4), 4*v^2 + 4*v^3 + v^4, 2*(3*v^2 + 4*v^3 + v^4), 
    2*(2*v^2 + 3*v^3 + v^4), 1 + 4*v + 6*v^2 + 4*v^3 + v^4, 
    2*v + 5*v^2 + 4*v^3 + v^4, 2*(v + 3*v^2 + 3*v^3 + v^4), 
    2*(2*v + 5*v^2 + 4*v^3 + v^4)}, 
   {0, 0, 0, 0, 0, 0, v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*v + v^2, 
    2*(v + v^2), 0, 0, 1 + 2*v + v^2, 0, 0}, 
   {v^3, 2*(v^2 + v^3), v^2 + v^3, 2*v^2 + v^3, 0, 0, 0, v + 2*v^2 + v^3, 0, 
    0, 0, 0, 0, 0, 0, 0, v + 2*v^2 + v^3, v + 2*v^2 + v^3, 
    2*v + 3*v^2 + v^3, 0, 0, 0, 0, 0, 1 + 3*v + 3*v^2 + v^3, 0}, 
   {0, 0, 0, 0, 0, v^2, v^2, 0, 0, v + v^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    v + v^2, v + v^2, 0, 0, 0, 1 + 2*v + v^2}}; 

VFF[5] = {q^5, 2*q^4, 2*q^4, 2*q^4, q^4, 2*q^4, q^4, 2*q^3, q^3, 2*q^3,
   2*q^3, 2*q^3, q^3, 2*q^2, 2*q^2, q^2, 2*q^3, q^3, 2*q^3, q^3, 2*q^3,
   2*q^3, q, q^2, 2*q^2, 2*q^2};

(* -----------------------------------------------
   SQUARE 2P x nF
   ----------------------------------------------- *)

TPF[2] = {{q^2 + 4*q*v + 5*v^2 + q*v^2 + 2*v^3, q + 2*v + 2*q*v + 4*v^2 + 
       q*v^2 + 2*v^3}, {2*v^3 + v^4, v^2 + 2*v^3 + v^4}}
 
WPF[2] = {q*(q + 2*v + v^2), q*(1 + v)^2}
 
UPF[2] = {1, 0}
 
HPF[2] = {{1, 0}, {2*v + v^2, 1 + 2*v + v^2}}
 
VPF[2] = {q^2, q}

(* -----------------------------------------------
   SQUARE 3P x nF
   ----------------------------------------------- *)

TPF[3] = {{q^3 + 6*q^2*v + 15*q*v^2 + 16*v^3 + q*v^3 + 3*v^4, 
      3*(q^2 + 5*q*v + q^2*v + 8*v^2 + 6*q*v^2 + 11*v^3 + q*v^3 + 3*v^4), 
      q + 3*v + 3*q*v + 9*v^2 + 3*q*v^2 + 9*v^3 + q*v^3 + 3*v^4}, 
     {q*v^3 + 4*v^4 + v^5, q*v^2 + 7*v^3 + q*v^3 + 10*v^4 + 3*v^5, 
      v^2 + 3*v^3 + 3*v^4 + v^5}, {3*v^5 + v^6, 3*(2*v^4 + 3*v^5 + v^6), 
      v^3 + 3*v^4 + 3*v^5 + v^6}}
 
WPF[3] = {q*(q^2 + 3*q*v + 3*v^2 + v^3), 3*q*(1 + v)*(q + 2*v + v^2), 
     q*(1 + v)^3}
 
UPF[3] = {1, 0, 0}
 
HPF[3] = {{1, 0, 0}, {v, 1 + v, 0}, {3*v^2 + v^3, 3*(2*v + 3*v^2 + v^3), 
      1 + 3*v + 3*v^2 + v^3}}
 
VPF[3] = {q^3, 3*q^2, q}

(* -----------------------------------------------
   SQUARE 4P x nF
   ----------------------------------------------- *)

TPF[4] = {{q^4 + 8*q^3*v + 28*q^2*v^2 + 52*q*v^3 + 45*v^4 + q*v^4 + 4*v^5, 
      4*(q^3 + 7*q^2*v + q^3*v + 20*q*v^2 + 7*q^2*v^2 + 24*v^3 + 21*q*v^3 + 
        28*v^4 + q*v^4 + 4*v^5), 2*(q^3 + 8*q^2*v + 25*q*v^2 + 2*q^2*v^2 + 
        30*v^3 + 12*q*v^3 + 22*v^4 + q*v^4 + 4*v^5), 
      4*(q^2 + 6*q*v + 2*q^2*v + 11*v^2 + 13*q*v^2 + q^2*v^2 + 26*v^3 + 
        8*q*v^3 + 19*v^4 + q*v^4 + 4*v^5), 
      2*(q^2 + 6*q*v + 2*q^2*v + 12*v^2 + 13*q*v^2 + q^2*v^2 + 28*v^3 + 
        8*q*v^3 + 20*v^4 + q*v^4 + 4*v^5), q + 4*v + 4*q*v + 16*v^2 + 
       6*q*v^2 + 24*v^3 + 4*q*v^3 + 16*v^4 + q*v^4 + 4*v^5}, 
     {q^2*v^3 + 5*q*v^4 + 9*v^5 + v^6, q^2*v^2 + 8*q*v^3 + q^2*v^3 + 21*v^4 + 
       8*q*v^4 + 25*v^5 + 4*v^6, 2*(2*q*v^3 + 6*v^4 + q*v^4 + 5*v^5 + v^6), 
      2*(q*v^2 + 5*v^3 + 2*q*v^3 + 12*v^4 + q*v^4 + 9*v^5 + 2*v^6), 
      q*v^2 + 6*v^3 + 2*q*v^3 + 14*v^4 + q*v^4 + 10*v^5 + 2*v^6, 
      v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6}, {2*q*v^4 + 6*v^5 + v^6, 
      4*(q*v^3 + 4*v^4 + q*v^4 + 5*v^5 + v^6), q^2*v^2 + 6*q*v^3 + 13*v^4 + 
       2*q*v^4 + 10*v^5 + 2*v^6, 2*(q*v^2 + 5*v^3 + 2*q*v^3 + 12*v^4 + 
        q*v^4 + 9*v^5 + 2*v^6), 2*(2*v^3 + 5*v^4 + 4*v^5 + v^6), 
      v^2 + 4*v^3 + 6*v^4 + 4*v^5 + v^6}, {q*v^5 + 5*v^6 + v^7, 
      2*(q*v^4 + 7*v^5 + q*v^5 + 9*v^6 + 2*v^7), 2*q*v^4 + 10*v^5 + q*v^5 + 
       9*v^6 + 2*v^7, q*v^3 + 9*v^4 + 2*q*v^4 + 22*v^5 + q*v^5 + 17*v^6 + 
       4*v^7, 2*(2*v^4 + 5*v^5 + 4*v^6 + v^7), v^3 + 4*v^4 + 6*v^5 + 4*v^6 + 
       v^7}, {v^6, 2*(v^5 + v^6), 0, 0, v^4 + 2*v^5 + v^6, 0}, 
     {4*v^7 + v^8, 4*(3*v^6 + 4*v^7 + v^8), 2*(4*v^6 + 4*v^7 + v^8), 
      4*(2*v^5 + 5*v^6 + 4*v^7 + v^8), 2*(2*v^5 + 5*v^6 + 4*v^7 + v^8), 
      v^4 + 4*v^5 + 6*v^6 + 4*v^7 + v^8}}
 
WPF[4] = {q*(q^3 + 4*q^2*v + 6*q*v^2 + 4*v^3 + v^4), 
     4*q*(1 + v)*(q^2 + 3*q*v + 3*v^2 + v^3), 2*q*(q + 2*v + v^2)^2, 
     4*q*(1 + v)^2*(q + 2*v + v^2), 2*q*(1 + v)^2*(q + 2*v + v^2), 
     q*(1 + v)^4}
 
UPF[4] = {1, 0, 0, 0, 0, 0}
 
HPF[4] = {{1, 0, 0, 0, 0, 0}, {v, 1 + v, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, 
     {v^2, 2*(v + v^2), 2*v + v^2, 1 + 2*v + v^2, 0, 0}, 
     {v^2, 2*(v + v^2), 0, 0, 1 + 2*v + v^2, 0}, 
     {4*v^3 + v^4, 4*(3*v^2 + 4*v^3 + v^4), 2*(4*v^2 + 4*v^3 + v^4), 
      4*(2*v + 5*v^2 + 4*v^3 + v^4), 2*(2*v + 5*v^2 + 4*v^3 + v^4), 
      1 + 4*v + 6*v^2 + 4*v^3 + v^4}}
 
VPF[4] = {q^4, 4*q^3, 2*q^3, 4*q^2, 2*q^2, q}

(* -----------------------------------------------
   SQUARE 5P x nF
   ----------------------------------------------- *)

TPF[5] =  {{q^5 + 10*q^4*v + 45*q^3*v^2 + 115*q^2*v^3 + 170*q*v^4 + 
     121*v^5 + q*v^5 + 5*v^6, 5*
     (q^4 + 9*q^3*v + q^4*v + 35*q^2*v^2 + 9*q^3*v^2 + 71*q*v^3 + 
       35*q^2*v^3 + 66*v^4 + 72*q*v^4 + 71*v^5 + q*v^5 + 5*v^6), 
    5*(q^4 + 10*q^3*v + 43*q^2*v^2 + q^3*v^2 + 94*q*v^3 + 9*q^2*v^3 + 
       88*v^4 + 32*q*v^4 + 46*v^5 + q*v^5 + 5*v^6), 
    5*(q^3 + 8*q^2*v + 2*q^3*v + 25*q*v^2 + 16*q^2*v^2 + q^3*v^2 + 32*v^3 + 
       51*q*v^3 + 8*q^2*v^3 + 69*v^4 + 27*q*v^4 + 42*v^5 + q*v^5 + 5*v^6), 
    5*(q^3 + 9*q^2*v + q^3*v + 31*q*v^2 + 11*q^2*v^2 + 39*v^3 + 45*q*v^3 + 
       2*q^2*v^3 + 67*v^4 + 15*q*v^4 + 33*v^5 + q*v^5 + 5*v^6), 
    5*(q^2 + 7*q*v + 3*q^2*v + 14*v^2 + 22*q*v^2 + 3*q^2*v^2 + 47*v^3 + 
       24*q*v^3 + q^2*v^3 + 57*v^4 + 10*q*v^4 + 29*v^5 + q*v^5 + 5*v^6), 
    5*(q^3 + 8*q^2*v + 2*q^3*v + 26*q*v^2 + 16*q^2*v^2 + q^3*v^2 + 35*v^3 + 
       53*q*v^3 + 8*q^2*v^3 + 75*v^4 + 28*q*v^4 + 45*v^5 + q*v^5 + 5*v^6), 
    5*(q^3 + 9*q^2*v + q^3*v + 32*q*v^2 + 11*q^2*v^2 + 44*v^3 + 46*q*v^3 + 
       2*q^2*v^3 + 74*v^4 + 15*q*v^4 + 35*v^5 + q*v^5 + 5*v^6), 
    5*(q^2 + 7*q*v + 3*q^2*v + 16*v^2 + 22*q*v^2 + 3*q^2*v^2 + 53*v^3 + 
       24*q*v^3 + q^2*v^3 + 63*v^4 + 10*q*v^4 + 31*v^5 + q*v^5 + 5*v^6), 
    q + 5*v + 5*q*v + 25*v^2 + 10*q*v^2 + 50*v^3 + 10*q*v^3 + 50*v^4 + 
     5*q*v^4 + 25*v^5 + q*v^5 + 5*v^6}, 
   {q^3*v^3 + 7*q^2*v^4 + 19*q*v^5 + 22*v^6 + v^7, 
    q^3*v^2 + 11*q^2*v^3 + q^3*v^3 + 41*q*v^4 + 11*q^2*v^4 + 63*v^5 + 
     41*q*v^5 + 68*v^6 + 5*v^7, 
    7*q^2*v^3 + 42*q*v^4 + 2*q^2*v^4 + 73*v^5 + 16*q*v^5 + 43*v^6 + 5*v^7, 
    2*q^2*v^2 + 13*q*v^3 + 4*q^2*v^3 + 30*v^4 + 26*q*v^4 + 2*q^2*v^4 + 
     65*v^5 + 13*q*v^5 + 40*v^6 + 5*v^7, 
    q^2*v^2 + 14*q*v^3 + q^2*v^3 + 33*v^4 + 20*q*v^4 + 59*v^5 + 6*q*v^5 + 
     31*v^6 + 5*v^7, 3*q*v^2 + 13*v^3 + 9*q*v^3 + 44*v^4 + 9*q*v^4 + 
     54*v^5 + 3*q*v^5 + 28*v^6 + 5*v^7, 
    2*q^2*v^2 + 15*q*v^3 + 4*q^2*v^3 + 36*v^4 + 30*q*v^4 + 2*q^2*v^4 + 
     77*v^5 + 15*q*v^5 + 46*v^6 + 5*v^7, 
    q^2*v^2 + 15*q*v^3 + q^2*v^3 + 42*v^4 + 21*q*v^4 + 72*v^5 + 6*q*v^5 + 
     35*v^6 + 5*v^7, 3*q*v^2 + 17*v^3 + 9*q*v^3 + 56*v^4 + 9*q*v^4 + 
     66*v^5 + 3*q*v^5 + 32*v^6 + 5*v^7, 
    v^2 + 5*v^3 + 10*v^4 + 10*v^5 + 5*v^6 + v^7}, 
   {q^2*v^4 + 6*q*v^5 + 11*v^6 + v^7, 
    2*q^2*v^3 + 16*q*v^4 + 2*q^2*v^4 + 37*v^5 + 16*q*v^5 + 42*v^6 + 5*v^7, 
    q^3*v^2 + 10*q^2*v^3 + 41*q*v^4 + q^2*v^4 + 64*v^5 + 12*q*v^5 + 
     37*v^6 + 5*v^7, q^2*v^2 + 9*q*v^3 + 2*q^2*v^3 + 24*v^4 + 18*q*v^4 + 
     q^2*v^4 + 53*v^5 + 9*q*v^5 + 34*v^6 + 5*v^7, 
    2*q^2*v^2 + 16*q*v^3 + 2*q^2*v^3 + 34*v^4 + 22*q*v^4 + 60*v^5 + 
     6*q*v^5 + 31*v^6 + 5*v^7, 
    3*q*v^2 + 13*v^3 + 9*q*v^3 + 44*v^4 + 9*q*v^4 + 54*v^5 + 3*q*v^5 + 
     28*v^6 + 5*v^7, 5*q*v^3 + 22*v^4 + 10*q*v^4 + 49*v^5 + 5*q*v^5 + 
     32*v^6 + 5*v^7, q^2*v^2 + 11*q*v^3 + q^2*v^3 + 32*v^4 + 15*q*v^4 + 
     57*v^5 + 4*q*v^5 + 30*v^6 + 5*v^7, 
    q*v^2 + 12*v^3 + 3*q*v^3 + 41*v^4 + 3*q*v^4 + 51*v^5 + q*v^5 + 27*v^6 + 
     5*v^7, v^2 + 5*v^3 + 10*v^4 + 10*v^5 + 5*v^6 + v^7}, 
   {q^2*v^5 + 5*q*v^6 + 10*v^7 + v^8, 
    2*q^2*v^4 + 13*q*v^5 + 2*q^2*v^5 + 34*v^6 + 13*q*v^6 + 39*v^7 + 5*v^8, 
    2*q^2*v^4 + 20*q*v^5 + q^2*v^5 + 50*v^6 + 9*q*v^6 + 34*v^7 + 5*v^8, 
    q^2*v^3 + 7*q*v^4 + 2*q^2*v^4 + 22*v^5 + 14*q*v^5 + q^2*v^5 + 49*v^6 + 
     7*q*v^6 + 32*v^7 + 5*v^8, 
    8*q*v^4 + 28*v^5 + 12*q*v^5 + 52*v^6 + 4*q*v^6 + 29*v^7 + 5*v^8, 
    2*q*v^3 + 12*v^4 + 6*q*v^4 + 41*v^5 + 6*q*v^5 + 51*v^6 + 2*q*v^6 + 
     27*v^7 + 5*v^8, 4*q*v^4 + 21*v^5 + 8*q*v^5 + 47*v^6 + 4*q*v^6 + 
     31*v^7 + 5*v^8, 6*q*v^4 + 28*v^5 + 9*q*v^5 + 52*v^6 + 3*q*v^6 + 
     29*v^7 + 5*v^8, q*v^3 + 12*v^4 + 3*q*v^4 + 41*v^5 + 3*q*v^5 + 51*v^6 + 
     q*v^6 + 27*v^7 + 5*v^8, v^3 + 5*v^4 + 10*v^5 + 10*v^6 + 5*v^7 + v^8}, 
   {2*q*v^6 + 7*v^7 + v^8, 6*q*v^5 + 26*v^6 + 6*q*v^6 + 31*v^7 + 5*v^8, 
    2*q^2*v^4 + 18*q*v^5 + 46*v^6 + 6*q*v^6 + 31*v^7 + 5*v^8, 
    4*q*v^4 + 19*v^5 + 8*q*v^5 + 43*v^6 + 4*q*v^6 + 29*v^7 + 5*v^8, 
    q^2*v^3 + 10*q*v^4 + q^2*v^4 + 29*v^5 + 14*q*v^5 + 53*v^6 + 4*q*v^6 + 
     29*v^7 + 5*v^8, 2*q*v^3 + 12*v^4 + 6*q*v^4 + 41*v^5 + 6*q*v^5 + 
     51*v^6 + 2*q*v^6 + 27*v^7 + 5*v^8, 
    2*q*v^4 + 17*v^5 + 4*q*v^5 + 39*v^6 + 2*q*v^6 + 27*v^7 + 5*v^8, 
    4*q*v^4 + 24*v^5 + 6*q*v^5 + 46*v^6 + 2*q*v^6 + 27*v^7 + 5*v^8, 
    5*(2*v^4 + 7*v^5 + 9*v^6 + 5*v^7 + v^8), 
    v^3 + 5*v^4 + 10*v^5 + 10*v^6 + 5*v^7 + v^8}, 
   {q*v^7 + 6*v^8 + v^9, 3*q*v^6 + 23*v^7 + 3*q*v^7 + 28*v^8 + 5*v^9, 
    7*q*v^6 + 37*v^7 + 3*q*v^7 + 28*v^8 + 5*v^9, 
    2*q*v^5 + 17*v^6 + 4*q*v^6 + 39*v^7 + 2*q*v^7 + 27*v^8 + 5*v^9, 
    4*q*v^5 + 24*v^6 + 6*q*v^6 + 46*v^7 + 2*q*v^7 + 27*v^8 + 5*v^9, 
    q*v^4 + 11*v^5 + 3*q*v^5 + 38*v^6 + 3*q*v^6 + 48*v^7 + q*v^7 + 26*v^8 + 
     5*v^9, q*v^5 + 16*v^6 + 2*q*v^6 + 37*v^7 + q*v^7 + 26*v^8 + 5*v^9, 
    2*q*v^5 + 22*v^6 + 3*q*v^6 + 43*v^7 + q*v^7 + 26*v^8 + 5*v^9, 
    5*(2*v^5 + 7*v^6 + 9*v^7 + 5*v^8 + v^9), 
    v^4 + 5*v^5 + 10*v^6 + 10*v^7 + 5*v^8 + v^9}, 
   {q*v^6 + 3*v^7, 2*(q*v^5 + 4*v^6 + q*v^6 + 4*v^7), 2*(2*v^6 + v^7), 
    2*(v^5 + 2*v^6 + v^7), 0, 0, 
    q*v^4 + 5*v^5 + 2*q*v^5 + 10*v^6 + q*v^6 + 5*v^7, 
    2*(2*v^5 + 3*v^6 + v^7), 2*(v^4 + 3*v^5 + 3*v^6 + v^7), 0}, 
   {v^7, 3*(v^6 + v^7), q*v^5 + 3*v^6 + v^7, v^5 + 2*v^6 + v^7, 0, 0, 
    2*(v^5 + 2*v^6 + v^7), q*v^4 + 3*v^5 + q*v^5 + 4*v^6 + v^7, 
    v^4 + 3*v^5 + 3*v^6 + v^7, 0}, 
   {v^8, 3*(v^7 + v^8), 2*v^7 + v^8, v^6 + 2*v^7 + v^8, 0, 0, 
    2*(v^6 + 2*v^7 + v^8), 2*v^6 + 3*v^7 + v^8, v^5 + 3*v^6 + 3*v^7 + v^8, 0}\
, {5*v^9 + v^10, 5*(4*v^8 + 5*v^9 + v^10), 5*(6*v^8 + 5*v^9 + v^10), 
    5*(3*v^7 + 7*v^8 + 5*v^9 + v^10), 5*(4*v^7 + 8*v^8 + 5*v^9 + v^10), 
    5*(2*v^6 + 7*v^7 + 9*v^8 + 5*v^9 + v^10), 
    5*(3*v^7 + 7*v^8 + 5*v^9 + v^10), 5*(4*v^7 + 8*v^8 + 5*v^9 + v^10), 
    5*(2*v^6 + 7*v^7 + 9*v^8 + 5*v^9 + v^10), 
    v^5 + 5*v^6 + 10*v^7 + 10*v^8 + 5*v^9 + v^10}}; 
 
WPF[5] = {q*(q^4 + 5*q^3*v + 10*q^2*v^2 + 10*q*v^3 + 5*v^4 + v^5), 
   5*q*(1 + v)*(q^3 + 4*q^2*v + 6*q*v^2 + 4*v^3 + v^4), 
   5*q*(q + 2*v + v^2)*(q^2 + 3*q*v + 3*v^2 + v^3), 
   5*q*(1 + v)^2*(q^2 + 3*q*v + 3*v^2 + v^3), 5*q*(1 + v)*(q + 2*v + v^2)^2, 
   5*q*(1 + v)^3*(q + 2*v + v^2), 5*q*(1 + v)^2*(q^2 + 3*q*v + 3*v^2 + v^3), 
   5*q*(1 + v)*(q + 2*v + v^2)^2, 5*q*(1 + v)^3*(q + 2*v + v^2), q*(1 + v)^5};
 
UPF[5] = {1, 0, 0, 0, 0, 0, 0, 0, 0, 0};

HPF[5] = {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {v, 1 + v, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
   {v^2, 2*(v + v^2), 2*v + v^2, 1 + 2*v + v^2, 0, 0, 0, 0, 0, 0}, 
   {0, 0, 2*v, 0, 1 + v, 0, 0, 0, 0, 0}, 
   {v^3, 3*(v^2 + v^3), 7*v^2 + 3*v^3, 2*(v + 2*v^2 + v^3), 
    2*(2*v + 3*v^2 + v^3), 1 + 3*v + 3*v^2 + v^3, v + 2*v^2 + v^3, 
    2*v + 3*v^2 + v^3, 0, 0}, {v^2, 2*(v + v^2), 0, 0, 0, 0, 1 + 2*v + v^2, 
    0, 0, 0}, {0, 0, v, 0, 0, 0, 0, 1 + v, 0, 0}, 
   {v^3, 3*(v^2 + v^3), 2*v^2 + v^3, v + 2*v^2 + v^3, 0, 0, 
    2*(v + 2*v^2 + v^3), 2*v + 3*v^2 + v^3, 1 + 3*v + 3*v^2 + v^3, 0}, 
   {5*v^4 + v^5, 5*(4*v^3 + 5*v^4 + v^5), 5*(6*v^3 + 5*v^4 + v^5), 
    5*(3*v^2 + 7*v^3 + 5*v^4 + v^5), 5*(4*v^2 + 8*v^3 + 5*v^4 + v^5), 
    5*(2*v + 7*v^2 + 9*v^3 + 5*v^4 + v^5), 5*(3*v^2 + 7*v^3 + 5*v^4 + v^5), 
    5*(4*v^2 + 8*v^3 + 5*v^4 + v^5), 5*(2*v + 7*v^2 + 9*v^3 + 5*v^4 + v^5), 
    1 + 5*v + 10*v^2 + 10*v^3 + 5*v^4 + v^5}}; 
 
VPF[5] = {q^5, 5*q^4, 5*q^4, 5*q^3, 5*q^3, 5*q^2, 5*q^3, 5*q^3, 5*q^2, q};

(* End of file *)

